Deciphering The Launching of Multi-phase AGN-driven Outflows and Their (Spatially Resolved) Multi-scale Impact

Beyond deepening our understanding of the formation, growth, and evolution of supermassive black holes, it is crucial to uncover the role of feeding and feedback processes from growing black holes (i.e., active galactic nucleus; AGN) in shaping the cosmic ecosystem. Such studies include understanding the dynamics of gas flows in the interstellar (ISM), circumgalactic (CGM), intracluster (ICM), and intergalactic media (IGM). As the output of a sub-group in Habitable Worlds Observatory (HWO) AGN Working Group, this Science Case Development Document (SCDD) proposes to use future HWO observations to solve the following questions. Which mechanism is dominant in triggering inflows/outflows through feedback? How is AGN activity triggered, and is it associated with circumnuclear star formation and what is the overall effect of AGN feedback on star formation (SF)? In AGN feedback, which mode is more influential and does AGN feedback operate similarly or differently in the local universe and at high redshift? To answer these questions, this SCDD proposes to use potential HWO observations as follows. Resolve and characterize the spatial distribution of ionized and cold/warm molecular gas, especially those in inflows/outflows; Explore the spatial coupling and potential stratification of multi-phase inflows/outflows on different physical scales and their resolved and global correlations with AGN and/or SF activities; Investigate whether corresponding outflows/jets induce shocks and/or fluctuations that trigger or suppress the formation of molecular clouds and hence new stars. Specifically, HWO's capabilities will enable us to achieve the above scientific goals while existing facilities lack the required combination of high-throughput ultraviolet (UV) and near-infrared (NIR) integral field unit (IFU) capabilities with simultaneously sufficient spatial resolution and sensitivity.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
%  \fancyhead[L]{\emph{Protostars \& Planets VII,} S.~Inutsuka, Y.~Aikawa, T.~Muto, K.~Tomida, and M.~Tamura, eds., \copyright2023 ASP}  %Overwrite Left Header
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
%    \fancyfoot[L]{}
    \fancyfoot[L]{\emph{Science with HWO,} J. Lee et al., eds. \\ \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

